Robust graphical lasso based on multivariate Winsorization

We propose the use of a robust covariance estimator based on multivariate Winsorization in the context of the Tarr-Muller-Weber framework for sparse estimation of the precision matrix of a Gaussian graphical model. Likewise Croux-Ollerer's precision matrix estimator, our proposed estimator attains the maximum finite sample breakdown point of 0.5 under cellwise contamination. We conduct an extensive Monte Carlo simulation study to assess the performance of ours and the currently existing proposals. We find that ours has a competitive behavior, regarding the the estimation of the precision matrix and the recovery of the graph. We demonstrate the usefulness of the proposed methodology in a real application to breast cancer data.

==> Robust_GGM_Performance_Code_AR1_p_60_n_100.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_AR1_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_AR1_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_AR1_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################


cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%',
'LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_AR1_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_AR1_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_AR1_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_AR1_p_60_n_100_epsilon_1_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_AR1_p_60_n_100_epsilon_1_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()


######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_AR1_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_AR1_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_AR1_p_60_n_100_epsilon_10_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_AR1_p_60_n_100_epsilon_10_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()


######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################








==> Robust_GGM_Performance_Code_AR1_p_60_n_100_1_.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_AR1_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_AR1_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_AR1_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################


cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%',
'LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_AR1_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_AR1_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_AR1_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_AR1_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_AR1_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_AR1_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_AR1_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_AR1_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_AR1_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################








==> Robust_GGM_Performance_Code_Block_p_60_n_100.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_Block_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_Block_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%',
'TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_Block_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%',
'LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_Block_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Block_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Block_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Block_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Block_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################







==> Robust_GGM_Performance_Code_Block_p_60_n_100_1_.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_Block_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_Block_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%',
'TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_Block_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%',
'LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_Block_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Block_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Block_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Block_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Block_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Block_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Block_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Block_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Block_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################







==> Robust_GGM_Performance_Code_Hub_p_60_n_100.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_Hub_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),5)
rownames(P) = c('Bivariate Winsor','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_Hub_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_Hub_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%','LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_Hub_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Hub_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Hub_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Hub_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Hub_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################










==> Robust_GGM_Performance_Code_Hub_p_60_n_100_1_.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_Hub_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),5)
rownames(P) = c('Bivariate Winsor','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_Hub_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_Hub_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%','LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_Hub_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Hub_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Hub_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Hub_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Hub_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Hub_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Hub_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Hub_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Hub_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################










==> Robust_GGM_Performance_Code_NN_p_60_n_100.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_NN_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_NN_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_NN_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%','LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_NN_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_NN_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_NN_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_NN_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_NN_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################







==> Robust_GGM_Performance_Code_NN_p_60_n_100_1_.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_NN_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_NN_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_NN_p_60_n_100_TP_TN.txt")


###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%','LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_NN_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_NN_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_NN_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_NN_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_NN_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_NN_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_NN_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_NN_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_NN_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################







==> Robust_GGM_Performance_Code_Random_p_60_n_100.R <==
ls()

rm(list=ls())

#install.packages("Rlab")
#install.packages("MASS")
#install.packages("huge")


#install.packages("robustHD")

#install.packages("glasso")

#install.packages("robustHD")

#install.packages("Matrix")

#install.packages("robustbase")

#install.packages("ccaPP")

#install.packages("rococo")

#install.packages("Tlasso")

#install.packages("knitr")

library(corrplot)

library(Rlab)

library(MASS)

library(huge)

library(robustHD)

library(glasso)

library(Matrix)


library(robustbase)

library(ccaPP)

library(rococo)

library(Tlasso)

library(knitr)


##############################################################
##############################################################

# Load functions


############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################
############################################################


############################################################
######            Numerical Performance              ####### 
############################################################

# Function that computes the mean LRT of the R simualtions

Numerical.Performance = function(x,omega){

sigma = solve(omega)

p = dim(omega)[2]

LRT = (sum(diag(x %*% sigma)) - log(det(x %*% sigma)) - p)
mse = norm(x - omega,"F")

return(c(LRT,mse))
}


###########################################################
###########################################################
###########################################################

############################################################
############################################################
######          Classification Performance           #######
############################################################

## Performance is a function that computes
# sensitivity and specificity of one matrix

performance = function(x,omega){

p = ncol(omega)

A.true = diag(p)

A.x = diag(p)

for (i in 1:p){A.true[i,] = ifelse(abs(omega[i,])<=1e-5,0,1)}

for (i in 1:p){A.x[i,] = ifelse(abs(x[i,])<=1e-5,0,1)}

Edges_I = combn(1:p,2) # Inactive set of ordered pair (i,j)
Edges_x = combn(1:p,2) # Inactive set of ordered pair (i,j)

# Set of Edges

for (t in 1:ncol(Edges_I)){
i = Edges_I[1,t]
j = Edges_I[2,t]
if(A.true[i,j]==0){Edges_I[,t]=c(0,0)}
}

for (t in 1:ncol(Edges_x)){
i = Edges_x[1,t]
j = Edges_x[2,t]
if(A.x[i,j]==0){Edges_x[,t]=c(0,0)}
}

P = which(Edges_I[1,]>0)
N = which(Edges_I[1,]==0)

P.x = which(Edges_x[1,]>0)
N.x = which(Edges_x[1,]==0) 

TP = length(which(P.x %in% P))
TN = length(which(N.x %in% N))

FP = length(P.x) - TP

FN = length(N.x) - TN

Sensitivity = TP/length(P)
Specificity = TN/length(N)

MCC = ((TP*TN)-(FP*FN))/((TP+FP)^0.5*(TP+FN)^0.5*(TN+FP)^0.5*(TN+FN)^0.5)

if (is.nan(MCC)==TRUE){MCC=0}

return(list(Sensitivity,Specificity,MCC))
}

###############################################
###############################################

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Simulate Gaussian data with mean zero and covariance inverse of Omega

set.seed(123)

R = 100

load(file = "Omega_Random_p_60_n_100.Rdata")

############################################################################
############################################################################
############################################################################
############################################################################
############################################################################
############################################################################

# Classification Performance 

cv_performance_win_05 = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:3] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,4:6] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:9] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,10:12] = unlist(performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################

cv_performance_cor = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:3] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,4:6] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:9] = unlist(performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,10:12] = unlist(performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:3] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,4:6] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:9] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,10:12] = unlist(performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:3] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,4:6] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:9] = unlist(performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,10:12] = unlist(performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:3] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 1

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,4:6] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 5

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:9] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,10:12] = unlist(performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:3] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,4:6] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:9] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,10:12] = unlist(performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,12)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:3] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,4:6] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:9] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,10:12] = unlist(performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

P = rbind(cv_performance_win_05_mean,
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(P) = rep(c('TP','TN','MCC'),4)
rownames(P) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')

P_MCC = P[,c(3,6,9,12)]
colnames(P_MCC) = c('0%','1%','5%','10%')

round(P_MCC,digits=3)

P_MCC = kable(format(round(P_MCC,digits=3), nsmall = 2), "latex")

writeLines(P_MCC, "Glasso_CV_Random_p_60_n_100_MCC.txt")

P_PN = P[,c(1,2,4,5,7,8,10,11)]
colnames(P_PN) = c('TP-0%','TN-0%','TP-1%','TN-1%','TP-5%','TN-5%','TP-10%','TN-10%')

round(P_PN,digits=3)

P_PN = kable(format(round(P_PN,digits=3), nsmall = 2), "latex")

writeLines(P_PN, "Glasso_CV_Random_p_60_n_100_TP_TN.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Numerical Performance 

cv_performance_win_05 = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,1:2] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,3:4] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,5:6] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_win_05[r,7:8] = unlist(Numerical.Performance(cv.out.win.05[[1]],Omega))
}

# Mean and sd

cv_performance_win_05_mean = colMeans(cv_performance_win_05)
cv_performance_win_05_sd = apply(cv_performance_win_05, 2, sd)/sqrt(R)

########################################################


cv_performance_cor = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,1:2] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,3:4] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,5:6] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_cor[r,7:8] = unlist(Numerical.Performance(cv.out.cor[[1]],Omega))
}

# Mean and sd

cv_performance_cor_mean = colMeans(cv_performance_cor)
cv_performance_cor_sd = apply(cv_performance_cor, 2, sd)/sqrt(R)

########################################################

cv_performance_Qn = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,1:2] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,3:4] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,5:6] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_Qn[r,7:8] = unlist(Numerical.Performance(cv.out.Qn[[1]],Omega))
}

# Mean and sd

cv_performance_Qn_mean = colMeans(cv_performance_Qn)
cv_performance_Qn_sd = apply(cv_performance_Qn, 2, sd)/sqrt(R)

########################################################

cv_performance_tau = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,1:2] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,3:4] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,5:6] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_tau[r,7:8] = unlist(Numerical.Performance(cv.out.tau[[1]],Omega))
}

# Mean and sd

cv_performance_tau_mean = colMeans(cv_performance_tau)
cv_performance_tau_sd = apply(cv_performance_tau, 2, sd)/sqrt(R)

########################################################

cv_performance_gauss_rank = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,1:2] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,3:4] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,5:6] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_gauss_rank[r,7:8] = unlist(Numerical.Performance(cv.out.gauss.rank[[1]],Omega))
}

# Mean and sd

cv_performance_gauss_rank_mean = colMeans(cv_performance_gauss_rank)
cv_performance_gauss_rank_sd = apply(cv_performance_gauss_rank, 2, sd)/sqrt(R)

########################################################

cv_performance_spearman = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,1:2] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,3:4] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,5:6] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_spearman[r,7:8] = unlist(Numerical.Performance(cv.out.spearman[[1]],Omega))
}

# Mean and sd

cv_performance_spearman_mean = colMeans(cv_performance_spearman)
cv_performance_spearman_sd = apply(cv_performance_spearman, 2, sd)/sqrt(R)

########################################################

cv_performance_quadrant = matrix(0,R,8)

# epsilon = 0

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,1:2] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.01

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,3:4] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.05

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,5:6] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# epsilon = 0.10

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  cv_performance_quadrant[r,7:8] = unlist(Numerical.Performance(cv.out.quadrant[[1]],Omega))
}

# Mean and sd

cv_performance_quadrant_mean = colMeans(cv_performance_quadrant)
cv_performance_quadrant_sd = apply(cv_performance_quadrant, 2, sd)/sqrt(R)

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Classification performance for for k-fold CV

A = rbind(cv_performance_win_05_mean, 
cv_performance_win_05_sd,
cv_performance_cor_mean, 
cv_performance_cor_sd,
cv_performance_Qn_mean, 
cv_performance_Qn_sd,
cv_performance_tau_mean,
cv_performance_tau_sd,
cv_performance_gauss_rank_mean, 
cv_performance_gauss_rank_sd,
cv_performance_spearman_mean, 
cv_performance_spearman_sd, 
cv_performance_quadrant_mean, 
cv_performance_quadrant_sd) 

colnames(A) = rep(c('LRT','MSE'),4)
rownames(A) = c('Bivariate Winsor (mad)','',
'Glasso','','GlassoQn','','GlassoTau','',
'GlassoGauss','','GlassoSpearman','','GlassoQuad','')
colnames(A) = c('LRT-0%','MSE-0%','LRT-1%','MSE-1%','LRT-5%','MSE-5%','LRT-10%','MSE-10%')

round(A,digits=3)

A = kable(format(round(A,digits=3), nsmall = 2), "latex")

writeLines(A, "Glasso_CV_Random_p_60_n_100_Numerical.txt")

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

# Heatmaps

############################################################
##### Adjacent Matrix
############################################################

Adj_mat = function(Omega){

p = dim(Omega)[1]

Adj_mat = matrix(0,p,p)

 for (i in 1:p){
    for (j in 1:p){
      if (abs(Omega[i,j])<=1e-6){Adj_mat[i,j]=0}
      else (Adj_mat[i,j]=1)
    } 
 }

Adj_mat = Adj_mat - diag(p)

return(Adj_mat)}

###########################################################
###########################################################
###########################################################
###########################################################
###########################################################
###########################################################

Adj_omega = Adj_mat(Omega)

png("Model_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(Adj_omega,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_0_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Random_p_60_n_100_epsilon_0_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_1_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Random_p_60_n_100_epsilon_1_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_5_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Random_p_60_n_100_epsilon_5_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

Adj.cv.out.win.05 = list()

for (r in 1:R){
  load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.win.05[[r]] = Adj_mat(cv.out.win.05[[1]])
}

mat.cv.out.win.05 = Reduce('+', Adj.cv.out.win.05)/length(Adj.cv.out.win.05)

png("Glasso_Win_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.cor = list()

for (r in 1:R){
  load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.cor[[r]] = Adj_mat(cv.out.cor[[1]])
}

mat.cv.out.cor = Reduce('+', Adj.cv.out.cor)/length(Adj.cv.out.cor)

png("Glasso_Cor_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.Qn = list()

for (r in 1:R){
  load(file = paste("cv_out_Qn_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.Qn[[r]] = Adj_mat(cv.out.Qn[[1]])
}

mat.cv.out.Qn = Reduce('+', Adj.cv.out.Qn)/length(Adj.cv.out.Qn)

png("Glasso_Qn_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.Qn,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.tau = list()

for (r in 1:R){
  load(file = paste("cv_out_tau_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.tau[[r]] = Adj_mat(cv.out.tau[[1]])
}

mat.cv.out.tau = Reduce('+', Adj.cv.out.tau)/length(Adj.cv.out.tau)

png("Glasso_Tau_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.tau,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.gauss.rank = list()

for (r in 1:R){
  load(file = paste("cv_out_gauss_rank_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.gauss.rank[[r]] = Adj_mat(cv.out.gauss.rank[[1]])
}

mat.cv.out.gauss.rank = Reduce('+', Adj.cv.out.gauss.rank)/length(Adj.cv.out.gauss.rank)

png("Glasso_GaussRank_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.gauss.rank,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.spearman = list()

for (r in 1:R){
  load(file = paste("cv_out_spearman_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.spearman[[r]] = Adj_mat(cv.out.spearman[[1]])
}

mat.cv.out.spearman = Reduce('+', Adj.cv.out.spearman)/length(Adj.cv.out.spearman)

png("Glasso_Spearman_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.spearman,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

Adj.cv.out.quadrant = list()

for (r in 1:R){
  load(file = paste("cv_out_quadrant_Random_p_60_n_100_epsilon_10_replicate_", r,".RData",sep = ""))
  Adj.cv.out.quadrant[[r]] = Adj_mat(cv.out.quadrant[[1]])
}

mat.cv.out.quadrant = Reduce('+', Adj.cv.out.quadrant)/length(Adj.cv.out.quadrant)

png("Glasso_Quadrant_Random_p_60_n_100_epsilon_10_Heat.png",width = 680, height = 680)

corrplot(mat.cv.out.quadrant,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Random_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_0_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Random_p_60_n_100_epsilon_0_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################

load(file = paste("cv_out_win_Random_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.win.05 = Adj_mat(cv.out.win.05[[1]])

png("Glasso_Win_Random_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.win.05,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

#############################################################

load(file = paste("cv_out_cor_Random_p_60_n_100_epsilon_5_replicate_", 1,".RData",sep = ""))
Adj.cv.out.cor = Adj_mat(cv.out.cor[[1]])

png("Glasso_Cor_Random_p_60_n_100_epsilon_5_Heat_replicate_1.png",width = 680, height = 680)

corrplot(Adj.cv.out.cor,method='color',is.corr = FALSE,
cl.lim=c(0,1), col=colorRampPalette(c("blue","white","black"))(200))

dev.off()

######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################
######################################################################









